How to Avoid Making a Billion-Dollar Mistake: Type-Safe Data Plane Programming with SafeP4

The P4 programming language offers high-level, declarative abstractions that bring the flexibility of software to the domain of networking. Unfortunately, the main abstraction used to represent packet data in P4, namely header types, lacks basic safety guarantees. Over the last few years, experience with an increasing number of programs has shown the risks of the unsafe approach, which often leads to subtle software bugs. This paper proposes SafeP4, a domain-specific language for programmable data planes in which all packet data is guaranteed to have a well-defined meaning and satisfy essential safety guarantees. We equip SafeP4 with a formal semantics and a static type system that statically guarantees header validity---a common source of safety bugs according to our analysis of real-world P4 programs. Statically ensuring header validity is challenging because the set of valid headers can be modified at runtime, making it a dynamic program property. Our type system achieves static safety by using a form of path-sensitive reasoning that tracks dynamic information from conditional statements, routing tables, and the control plane. Our evaluation shows that SafeP4's type system can effectively eliminate common failures in many real-world programs.

==> plots/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


def rgb(r, g, b):
    return np.array([r, g, b]) / 255.0


data = pd.read_csv("data.csv", index_col=0)
columns = ['Parser', 'Table Reads', 'Table Actions', 'Default Action', 'Control']
colors = [
    {'fill': rgb(100, 143, 255), 'edge': rgb(75, 108, 191), 'hatch': '////', 'label': [0.0, 0.0, 0.0]},  # Parser
    {'fill': rgb(220, 38, 127), 'edge': rgb(220, 38, 127), 'hatch': '', 'label': [1.0, 1.0, 1.0]},  # Table Reads
    {'fill': rgb(255, 176, 0), 'edge': rgb(221, 204, 119), 'hatch': '', 'label': [0.0, 0.0, 0.0]},  # Table Actions
    {'fill': rgb(120, 94, 240), 'edge': rgb(88, 69, 176), 'hatch': 'xxx', 'label': [1.0, 1.0, 1.0]},  # Default Action
    {'fill': rgb(254, 97, 0), 'edge': rgb(255, 145, 77), 'hatch': '\\\\\\\\', 'label': [0.0, 0.0, 0.0]}  # Control
]

r = range(0, len(data.index))
bottom = [0 for i in range(0, len(data.index))]
totals = data.sum(axis=1).values

f1 = plt.figure(figsize=(16, 6))
ax1 = f1.add_subplot(1, 1, 1)

barl_label_positions = np.zeros(len(data.index))

for idx, col in enumerate(columns):
    col_data = data[col].values
    plot_data = col_data / totals * 100

    # Replace 0-values with NaN, so pyplot won't plot them
    bar_data = np.copy(plot_data)
    bar_data[bar_data == 0.] = np.nan

    bar = ax1.bar(r, bar_data, bottom=bottom, label=columns[idx], width=0.65, zorder=5, color=colors[idx]['fill'],
                  edgecolor=colors[idx]['edge'], hatch=colors[idx]['hatch'])

    for bi, b in enumerate(bar):
        if (b.get_height() > 0):
            ax1.text(b.get_x() + b.get_width() / 2., barl_label_positions[bi] + b.get_height() / 2, str(col_data[bi]),
                     zorder=10, color=colors[idx]['label'], fontsize=18, ha='center', va='center')
            barl_label_positions[bi] = barl_label_positions[bi] + b.get_height()

    bottom = np.add(bottom, plot_data)

plt.xticks(r, data.index.values, rotation=45, fontsize=16)
plt.yticks(np.arange(0, 101, step=25), ('0%', '25%', '50%', '75%', '100%'), fontsize=16)
plt.legend(ncol=5, mode='expand', loc=3, bbox_to_anchor=(0., 1.02, 1., .102), frameon=False, fontsize=16)

ax1.yaxis.grid(True, zorder=0)
ax1.spines['top'].set_visible(False)
ax1.spines['right'].set_visible(False)
ax1.spines['left'].set_visible(False)

f1.tight_layout()
f1.savefig('bug_classification.pdf', dpi=600)

f2 = plt.figure(figsize=(16, 4))
ax2 = f2.add_subplot(1, 1, 1)
frequency_data = data.sum(axis=0).sort_values(ascending=True)
bars = ax2.barh(range(0, len(columns)), frequency_data, zorder=5, height=0.5)

color_mappings = [3, 1, 0, 4, 2]

for bi, b in enumerate(bars):
    b.set_color(colors[color_mappings[bi]]['fill'])
    b.set_hatch(colors[color_mappings[bi]]['hatch'])
    b.set_edgecolor(colors[color_mappings[bi]]['edge'])
    ax2.text(b.get_width() + 0.25, b.get_y() + b.get_height() / 2., str(frequency_data[bi]), zorder=10, va='center',
             fontsize=18)

ax2.xaxis.grid(True, zorder=0)
ax2.spines['top'].set_visible(False)
ax2.spines['right'].set_visible(False)
ax2.spines['bottom'].set_visible(False)

plt.xticks(np.arange(0, 25, step=5), fontsize=16)
plt.yticks(range(0, len(frequency_data.index)), frequency_data.index, fontsize=16)
plt.xlabel('Frequency', fontsize=16)

f2.tight_layout()
f2.savefig('bug_frequency.pdf', dpi=600)

plt.show()

